A density Corr\'adi-Hajnal Theorem

We find, for all sufficiently large $n$ and each $k$, the maximum number of edges in an $n$-vertex graph which does not contain $k+1$ vertex-disjoint triangles. This extends a result of Moon [Canad. J. Math. 20 (1968), 96-102] which is in turn an extension of Mantel's Theorem. Our result can also be viewed as a density version of the Corradi-Hajnal Theorem.

==> anc/computerverification.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 13.04.2 ] */

/* [wxMaxima: comment start ]
In this sheet, we verify some of the lengthier computations from the 
paper "A DENSITY CORRADI-HAJNAL THEOREM". 
In Cells 1-5 we introduce quantities needed to this end.
The proof of Lemma 9 is supported by Cells 6 and 7.
The proof of Lemma 17 is supported by Cells 8 and 9.
The calculations from the beginning of the Appendix (page 30) go from
Cell 10 to Cell 18.
The support for the proof of Lemma 23 ranges from Cell 19 to Cell 24.
The support of the proof of Lemma 19 ranges from Cell 25 to Cell 34.
The support for the proof of Lemma 20 ranges from Cell 35 to Cell 72.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Preliminaries
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
In Cells 1-4 we define functions e_1(n,k), ..., e_4(n,k) corresponding
to e(E_1(n,k)),...,e(E_4(n,k)), respectively. 
The formulas are taken from (2) on page 5.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
e_1(n,k) :=
binomial(k,2)+k*(n-k)+ceiling((n-k)/2)*floor((n-k)/2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
e_2(n,k):=
binomial(2*k+1,2)+ceiling(n/2)*floor(n/2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
e_3(n,k):= 
binomial(2*k+1,2)+(2*k+1)*(n-2*k-1);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
e_4(n,k):= 
binomial(6*k-n+4,2)+(6*k-n+4)*(n-3*k-2)+(n-3*k-2)^2;
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In Cell 5 we define the function F which corresponds to the function f'
in Equation (3) on page 13. The reason for this change in
notation is that Maxima does not allow the symbol '. 
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
F(t_1,t_2,t_3,t_4,m,i):=
    4*m*t_1+2*i*t_1+7*binomial(t_1,2)+3*t_1+2*i*t_2
    + 8*binomial(t_2,2)+3*t_2 +8*binomial(t_3,2)+8*t_3*t_4+3*t_3
    + 7*t_1*t_2+(2+3*m)*t_2 +7*t_1*(t_3+t_4) 
    +(3+3*m)*t_3+8*t_2*(t_3+t_4)+(2+i)*t_3;
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Note that when m>0 and i>0, or when t_2=t_3=0, we have f=f'=F 
(cf. Equation (4) on page 13).
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Support for the proof of Lemma 9
(page 14)
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
We define H as in Equation (8) from page 14. This definition
is incorrect when m=0 or i=0. However, the function h is used only in 
Cell 7, where the remaining cases are treated seperately.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
H(t_1,t_2,t_3,t_4,m,i):=F(t_1,t_2,t_3,t_4,m,i)+i*m+m^2
+(3+3*m)*t_4+(2+i)*t_4+binomial(3*t_4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (9) from page 14. This is done by 
subtracting the right-hand side of the equation. 
In the case m>0 and i>0 the functions H and h are identical. 
In the case when m=0 or i=0, the difference between H and h nullifies.
This is because the difference between f and f' depends only on the
second and the third coordinate, and these coordinates are identical
in the two occurences below. 
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(H(t_1+t_3+t_4,t_2,0,0,m,i)-H(t_1,t_2,0,t_3+t_4,m,i)
-(t_3+t_4)*(m+i-t_2-t_3-t_4-4));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
End of the support for the proof of Lemma 9.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Support for the proof of Lemma 17
(page 26)
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
Case when 2 < a <= h/9 (middle of page 27)
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We define the function p(h,a) by Equation (14) on page 22
for 9a<=h.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
 p(h,a):=(a-2)*(h-a+2)+binomial(h-2*a+4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (21) from page 27 by subtracting the right-hand
side.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(binomial(h-6-2*(a-2),2)+(a-2)*(h-6-(a-2))
+2*h-6*a-9+4*h-p(h,a));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
End of the support for the proof of Lemma 17.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Calculations from page 31
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (22) from page 31 for the case m>0 by subtracting
the right-hand side. For the case m>0, i>0, we can use F=f' instead of f.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1+x,t_2-x,t_3,t_4,m,i)-F(t_1,t_2,t_3,t_4,m,i)
-(x^2/2+(m-t_2-t_3-t_4+1/2)*x-2*x));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
For the case when m>0 and i=0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand((F(t_1+x,t_2-x,t_3,t_4,m,i)-2*t_3)
-(F(t_1,t_2,t_3,t_4,m,i)-2*t_3)
-(x^2/2+(m-t_2-t_3-t_4+1/2)*x-2*x));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
For the case when m=0 and i>0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1+x,t_2-x,t_3,t_4,m,i)-(2*(t_2-x)+3*t_3)
-(F(t_1,t_2,t_3,t_4,m,i)-(2*(t_2)+3*t_3))
-(x^2/2+(m-t_2-t_3-t_4+1/2)*x));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Finally the case when m=0 and i=0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1+x,t_2-x,t_3,t_4,m,i)-(2*(t_2-x)+5*t_3)-
(F(t_1,t_2,t_3,t_4,m,i)-(2*(t_2)+5*t_3))
-(x^2/2+(m-t_2-t_3-t_4+1/2)*x));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Inequality (23) from page 30 by subtracting the 
right-hand side of the inequality and obtaining a non-negative term.
For m>0 and i>0 we can use F=f' instead of f.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
 expand(F(t_1,t_2+t_3,0,t_4,m,i)-F(t_1,t_2,t_3,t_4,m,i)
-((i-3)*t_3));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
For m=0 and i>0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1,t_2+t_3,0,t_4,m,i)-(2*(t_2+t_3)+3*0)
-(F(t_1,t_2,t_3,t_4,m,i)-(2*t_2+3*t_3))-((i-3)*t_3));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
for m>0 and i=0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1,t_2+t_3,0,t_4,m,i)-(2*0)-(F(t_1,t_2,t_3,t_4,m,i)
-(2*t_3))-((i-3)*t_3));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
and for m=0 and i=0
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1,t_2+t_3,0,t_4,m,i)-(2*(t_2+t_3)+5*0)
-(F(t_1,t_2,t_3,t_4,m,i)-(2*t_2+5*t_3))-((i-3)*t_3));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Inequality (25) from page 31 by subtracting the 
right-hand side. We can use F=f' instead of f in cases that the
last two parameters of the function f are strictly positive. The difference
f'-f compensates in the two appearences when the pairs (m-x,i+2*x) and (m,i)
have the same pair of signs (same as in the remark prior to Cell 7).
In that case, we have
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(t_1,t_2,t_3,t_4,m-x,i+2*x)-F(t_1,t_2,t_3,t_4,m,i)
-(x*(t_2-t_3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
By the assumptions min(m,m-x,i+2*x)>0, i=>0, x=>0, the only case when
this does not happen is when (m-x,i+2*x) has signs (+,+) and (m,i) has
signs (+,0). It can be verified that in that case, the inequality is strict.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Support for the proof of Lemma 23 
(page 31)
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
Part iii): 
We verify Equation (27) from page 31.
First, we verify the equality between the first and the second line,
by subtracting them and substituting i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,F(k,0,0,0,m,i)+i*m+m^2 
-(7*binomial(k,2)+3*k+2*(n-3*k)*k+m*(n-3*k-m))));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Further, we compare the third and fourth lines.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(7*binomial(k,2)+3*k+2*(n-3*k)*k
+(floor((n-k)/2)-k)*(ceiling((n-k)/2)-k)
-(binomial(k,2)+k*(n-k)+floor((n-k)/2)*ceiling((n-k)/2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the above, we use that floor(n/2-k/2)+ceiling(n/2-k/2)=n-k. 
Thus %o20 equals to 0.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We verify Equation (28) from page 33. First we compare the 
first and second line. Note that
f(t_1,t_2,0,t_4,0,i)=f'(t_1,t_2,0,t_4,0,i)-2t_2=F(t_1,t_2,0,t_4,0,i)-2t_2.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(0,k,0,0,0,n-3*k)-2*k-(2*(n-3*k)*k+8*binomial(k,2)+3*k));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We compare the third and fourth line.  Note that
f(0,k,0,0,1,n-3*k-2)=f'(0,k,0,0,1,n-3*k-2)=F(0,k,0,0,1,n-3*k-2).
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(8*binomial(k,2)+2*(n-3*k-2)*k+3*k+5*k-F(0,k,0,0,1,n-3*k-2));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (29) from page 33 by subtracting the 
second line from the LHS of the first line.
As above, in this range we have f=F=f'.
We substitute n by 3k+2m+i.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(3*k+2*m+i,n,F(0,k,0,0,m,i)+i*m+m^2
-(8*binomial(k,2)+5*k+2*(n-3*k)*k+m*(n-m-4*k))));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (30) from page 33 by subtracting the 
right-hand side. 
Again, in this range we have f=F=f'.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(F(0,k,0,0,1,n-3*k-2)+ (n-3*k-2)*1+1^2-e_3(n,k));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
End of the support of the proof of Lemma 23.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Support for the proof of the Lemma 19 
(page 34)
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
The function g_s is defined in Equation (15) from page 23.
Here we use G_s, a modified version of g_s, using F=f' instead of f.
Note that G_s=g_s, when m>0 and i>0.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
 G_s(t_1,t_2,t_3,t_4,m,i):= F(t_1,t_2,t_3,t_4,m,i) +i*m+m^2
+(3+3*m)*t_4+(2+i)*t_4+8*binomial(t_4,2)+10*t_4-28;
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Inequality (31) from page 34 by subtracting the 
right-hand side and obtaining a non-positive term. 
For m>0 and i>0, G_s=g_s and we get:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(t_1,t_2,t_3,t_4,m,i)-G_s(t_1,t_2+t_3+t_4,0,0,m,i)
-(9*t_4-(t_3+t_4)*(i-3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
for m=0 and i>0:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(t_1,t_2,t_3,t_4,m,i)-(2*t_2+3*t_3)
-(G_s(t_1,t_2+t_3+t_4,0,0,m,i)-(2*(t_2+t_3+t_4)+3*0))
-(9*t_4-(t_3+t_4)*(i-3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
for m>0 and i=0:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(t_1,t_2,t_3,t_4,m,i)-(2*t_3)
-(G_s(t_1,t_2+t_3+t_4,0,0,m,i)-(2*0))
-( 9*t_4-(t_3+t_4)*(i-3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
and for m=0 and i=0:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(t_1,t_2,t_3,t_4,m,i)-(2*t_2+5*t_3)
-(G_s(t_1,t_2+t_3+t_4,0,0,m,i)-(2*(t_2+t_3+t_4)+5*0))
-( 9*t_4-(t_3+t_4)*(i-3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In Inequality (33) from page 35 we compare the second and 
third lines.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(k,t_1+t_2+t_3+t_4,8*binomial(t_1+t_2+t_3+t_4,2)
+(4*m+2*i+15)*(t_1+t_2+t_3+t_4)-28+i*m+m^2
-(8*binomial(k,2)+2*k*(n-3*k)+20*k+((n-3*k)/2)^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(subst(3*k+2*m+i,n,%o30));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
As 4*k*t_4+4*k*t_3+4*k*t_2+4*k*t_1=4*k^2, the above is negative.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We verify Inequality (35) from page 35 by subtracting the 
penultimate term. When m-25>0 and i>0, the two occurences of the function
g_s in (35) coincide with G_s. By assumption m-25>0. If i=0,
the difference between g_s and G_s depends on the third coordinate,
which is 0. Thus, g_s()-g_s()=G_s()-G_s().
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(t_1+t_2+t_3+t_4,k,G_s(t_1,k-t_1,0,0,m-25,i+50)
-G_s(t_1,k-t_1,0,0,m,i)-(12*(k-t_1))));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
As i<12, and t_2+t_3+t_4>80, the above is positive.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We verify Inequality (36) from page 36 by subtracting the right 
hand-side. If m>0 and i>0, we have G_s=g_s. 
As the third coordinate is the same in both functions, we obtain the
same result even when m>0 and i=0. 
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(k,0,0,0,m,i)-G_s(t_1,k-t_1,0,0,m,i)-((k-t_1)*m
-binomial(k-t_1,2)-2*(k-t_1)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
If m=0, we get
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(G_s(k,0,0,0,m,i)-(2*0+0)
-(G_s(t_1,k-t_1,0,0,m,i)-(2*(k-t_1)+0))
-((k-t_1)*m-binomial(k-t_1,2)-2*(k-t_1)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Which is non-negative.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
End of the support of the proof of Lemma 19.
   [wxMaxima: comment end   ] */

/* [wxMaxima: title   start ]
Support for the proof of Lemma 20 
(page 36)
   [wxMaxima: title   end   ] */

/* [wxMaxima: comment start ]
Case 1: 3t_4<n-3k and n-3k=>30
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We define the auxiliary function h from Equation (37)
from page 37:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
h(t_1,t_2,t_3,t_4,m,i):=4*m*t_1+2*i*t_1+7*binomial(t_1,2)
+3*t_1+2*i*t_2+8*binomial(t_2,2)+3*t_2+8*binomial(t_3,2)
+8*t_3*t_4+3*t_3+7*t_1*t_2+(2+3*m)*t_2+7*t_1*(t_3+t_4)
+(3+3*m)*t_3+8*t_2*(t_3+t_4)+(2+i)*t_3+i*m+m^2+(3+3*m)*t_4+
(2+i)*t_4+binomial(3*t_4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify the following equations [Equations (38), (39), (40)]
from page 37:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2,t_3,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2+x,t_3,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2,t_3+x,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify the following equations [Equation (41), (42), (43)] from page 37.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2,t_3-x,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2-x,t_3,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2+x,t_3-x,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Next, we want to verify Equation (44) from page 37.
As t_4<(n-3k)/3=(2m+i)/3, the function g_l is defined by 
Equation (16) from page 23. For simplification, we modify slightly 
the definition of g_l using f'=F instead of f. In the following, we argue 
that it does not affect the result.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
g_l(t_1,t_2,t_3,t_4,m,i):=F(t_1,t_2,t_3,t_4,m,i)+i*m+m^2
+(3+3*m)*t_4+(2+i)*t_4+binomial(3*t_4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (44) from page 37: here t_3=t_4=0 and therefore 
f=f'=F. This implies we can use the modified definition of g_l and obtain 
the same result.
First, we expand the lef-hand side.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(g_l(k,0,0,0,m,i)-g_l(2*k-n/3,0,0,(n-3*k)/3,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
To evaluate the previous equation, we subtract the right-hand side of 
Equation (44), i.e. we subtract ((n-3k)/3)*((n-3k)/6+i/2-4).
Further, we substitute n by 3k+2m+i. 
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(3*k+2*m+i,n,%o43-((n-3*k)*((n-3*k)/6+i/2-4)/3)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
To verify Equation (45) from page 38, we subtract the 
right-hand side of the equation.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,m,i)-(3*i*k-(i*n)/3+n^2/18-3*k/2
+5*n/6+3*k*m-k*n/3+9*k^2/2+i*m+m^2));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
To verify Equation (46) from page 38, we subtract the 
right-hand side and check that we obtain only linear terms. 
We substitute i by n-3*k-2*m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(0,2*k-n/3,0,(n-3*k)/3,m,i)
-(11*k*n/3-9*k^2/2-6*k*m-5*n^2/18+5*m*n/3-m^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Subcase 1: We verify Equations (47) and (48)
from page 38 by subtracting the respective right-hand sides and checking 
that the result is a linear term.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,0,n-3*k)-(11*k*n/3-9*k^2/2-5*n^2/18));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,0,n-3*k)-e_4(n,k)
-(-7*n^2/9+20*k*n/3-27*k^2/2));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Subcase 2: In Equation (49) from page 38 we subtract the 
right-hand sides and verify that we obtain a linear term.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,0,n-3*k)-e_3(n,k)
-(5*k*n/3-5*k^2/2-5*n^2/18));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Subcase 3: In equations (50) and (51) from page 38 
we subtract the respective right-hand sides and verify that the results 
are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,5*n/6-3*k,3*k-2*n/3)
-(-4*k*n/3+9*k^2/2+15*n^2/36));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,5*n/6-3*k,3*k-2*n/3)-e_3(n,k)
-(-10*k*n/3+13*k^2/2+15*n^2/36));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Subcase 4: In equations (52) and (53) from page 38, 
again we subtract the respective right-hand sides and obtain a linear term.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,(n-3*k)/2,0)
-(-k*n/3+11*n^2/36+9*k^2/4));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(h(0,2*k-n/3,0,(n-3*k)/3,(n-3*k)/2,0)-e_1(n,k)
-(5*k^2/2-5*k*n/6+n^2/18));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the result above, we use that 
ceiling(n/2-k/2)*floor(n/2-k/2)≈n^2/4-k*n/2+k^2/4, and see that all 
remaining terms are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
Case 2: 3t_4>=max(528,3k_0,2m+i)
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We define the function h [Equation (54)] from page 39:
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
h(t_1,t_2,t_3,t_4,m,i):=4*m*t_1+2*i*t_1+7*binomial(t_1,2)
+3*t_1+2*i*t_2+8*binomial(t_2,2)+3*t_2+8*binomial(t_3,2)
+8*t_3*t_4+3*t_3+7*t_1*t_2+(2+3*m)*t_2+7*t_1*(t_3+t_4)
+(3+3*m)*t_3+8*t_2*(t_3+t_4)+(2+i)*t_3+(2*m+i-2)*(3*t_4+2)
+binomial(3*t_4-2*m-i+4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify Equation (55) from page 39
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2-x,t_3,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Equation (56)
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2,t_3-x,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Equation (57)
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2+x,t_3-x,t_4,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Equation (58)
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1+x,t_2,t_3,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
Equation (59)
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2+x,t_3,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
and Equation (60).
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(h(t_1,t_2,t_3+x,t_4-x,m,i)-h(t_1,t_2,t_3,t_4,m,i));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In Subcase 1 we verify Equation (61) and Equation (62)
from page 39 by subtracting the right-hand side and checking that we get 
only linear terms. 
We substitute i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(2*k-n/3,0,0,(n-3*k)/3,m,i)
-(7*k*n/3-n^2/18-3*k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(2*k-n/3,0,0,(n-3*k)/3,m,i)-e_2(n,k)
-(7*k*n/3-11*n^2/36-5*k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the above, we use that ceiling(n/2)*floor(n/2)≈n^2/4, and see that 
all remaining terms are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
In Subcase 2, we verify Equation (63) from page 39 by subtracting 
the right-hand side and check we obtain only linear terms. 
For that we substitute i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(2*k-n/3,0,0,(n-3*k)/3,m,i)-e_3(n,k)
-(k*n/3-n^2/18-k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In Subcase 3, we verify Equation (64)  from page 40 by subtracting 
the right-hand side. Again, we substitute i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(0,2*k-n/3,0,(n-3*k)/3,m,i)
-(7*k*n/6+n^2/18+i*(k-n/6)+2*k-n/3+2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
For Equation (65) from page 40, we subtract the right-hand side 
and verify we get linear terms. We substitute i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(0,2*k-n/3,0,(n-3*k)/3,m,i)-e_2(n,k)
-(8*k*n/3-13*n^2/36-5*k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the above we use that ceiling(n/2)*floor(n/2)≈n^2/4. Further, we have 
the assumption that i=n-3k, that is m=0. The remaining terms are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
In Subcase 4 we verify Equation (66) from page 40. We subtract 
the right-hand side, substitute i by n-3k-2m and obtain linear terms.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(0,2*k-n/3,0,(n-3*k)/3,m,i)-e_3(n,k)
-(2*k*n/3-n^2/9-k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the above, we use the assumption that i=n-3k and thus m=0. The 
remaining terms are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
In Subcase 5, we verify Equation (67) from page 40. We subtract 
the right-hand side, substitute i by n-3k-2m.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(n-3*k-2*m,i,h(0,2*k-n/3,0,(n-3*k)/3,m,i)-e_4(n,k)
-(17*k*n/3-11*n^2/18-12*k^2)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
In the above, we use the assumption that i=n-3k and thus m=0. 
The remaining terms are linear.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
The assumption k>3n/10 coming from Subcase 5 implies that
the function p is used only in this range (in the definition of g_l).
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
 p(h,a):=(a-2)*(h-a+2)+binomial(h-2*a+4,2);
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
For t_1=0 or t_1=1, we can define g_l(t_1,0,0,k,m,i) as follows 
(see Equations (17) and (18) from page 23):
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
g_l(t_1):=F(t_1,0,0,k-t_1,m,i)+p(3*(k-t_1)+2*m+i,2*m+i)+20*t_1;
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We define the right-hand side of Equation (68) from page 40 by 
RHS(t_1) as follows.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
RHS(t_1):=(2*n-8*k-3/2-5*t_1/2)*t_1-3*n/2+9*k^2+9*k-3*k*n+n^2/2+2
+20*t_1;
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
We verify that LHS=RHS in Equation (68) from page 40. In a first 
step, we substitute n by 3k+2m+i.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(3*k+2*m+i,n,g_l(t_1)-RHS(t_1)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
The above equals 0 for t_1=0 or t_1=1.
   [wxMaxima: comment end   ] */

/* [wxMaxima: comment start ]
We verify Equation (69) from page 41 by subtracting the 
right-hand side and substituying n by 3k+2m+i.
   [wxMaxima: comment end   ] */

/* [wxMaxima: input   start ] */
expand(subst(3*k+2*m+i,n,g_l(0)-e_4(n,k)));
/* [wxMaxima: input   end   ] */

/* [wxMaxima: comment start ]
End of the support for the proof of Lemma 20.
   [wxMaxima: comment end   ] */

/* Maxima can't load/batch files which end with a comment! */
"Created with wxMaxima"$

